UX Debt: Developers Borrow While Users Pay

Technical debt has become a well-known metaphor among software professionals, illustrating how shortcuts taken during development can accumulate and become a burden for software projects. In the traditional notion of technical debt, software developers borrow from the maintainability and extensibility of a software system for a short-term speed up in development time. In the future, they are the ones who pay the interest in form of longer development times. User experience (UX) debt, on the other hand, focuses on shortcuts taken to speed up development at the expense of subpar usability, thus mainly borrowing from user efficiency. Most research considers code-centric technical debt, focusing on the implementation. With this article, we want to build awareness for the often overlooked UX debt of software systems, shifting the focus from the source code towards users. We outline three classes of UX debt that we observed in practice: code-centric, architecture-centric, and process-centric UX debt. In an expert survey, we validated those classes, with code-centric and process-centric UX debt getting the strongest support. We discuss our participants' feedback and present recommendations on how software development teams can mitigate UX debt in their user-facing applications.

==> figures/ux-debt-survey.R <==
# set working directory (see https://stackoverflow.com/a/35842119)
library(rstudioapi)
dir = tryCatch({
  # script being sourced
  getSrcDirectory()[1]
}, error = function(e) {
  # script being run in RStudio
  dirname(rstudioapi::getActiveDocumentContext()$path)
})
setwd(dir)

library(data.table)

# deactivate scientific notation (e.g., in summary)
options(scipen=999)

#-------------------------------------------------------------------------------

ux_debt_survey <- read.csv(
  "ux-debt-survey-quant.csv",
  header=TRUE,
  sep=",",
  quote="\"",
  na.strings=c("", "NA"),
  stringsAsFactors=FALSE
)
n <- nrow(ux_debt_survey)
n
# 21

#-------------------------------------------------------------------------------

code <- table(factor(ux_debt_survey$code_centric_observed, levels = c("Yes", "No", "I don't know")))
architecture <- table(factor(ux_debt_survey$architecture_centric_observed, levels = c("Yes", "No", "I don't know")))
process <- table(factor(ux_debt_survey$process_centric_observed, levels = c("Yes", "No", "I don't know")))
observed <- cbind(code, architecture, process)
rownames(observed)[3] <- "Unsure"

png("classes-observed.png", bg="transparent", width=1024, height=640)
#pdf("classes-observed.png", bg="transparent", width=26, height=8)
par(
  #mar = c(3, 3, 3, 3), # subplot margins (bottom, left, top, right)
  #omi = c(0.2, 0.5, 0.2, 0.2),  # outer margins in inches (bottom, left, top, right)
  #mfrow = c(3, 1)
  #pin = (width, height)
  #mfcol # draw in columns
  # increase font size
  cex=1.5,
  #cex.main=1.5,
  cex.lab=1.3,
  cex.axis=1.3
)
# https://r-charts.com/part-whole/stacked-bar-graph/
barplot(observed,
        main = "",
        xlab = "",
        ylab = "Observed in practice (#participants)",
        names.arg = c("Code-centric", "Architecture-centric", "Process-centric"),
        col = c("gray65", "gray80", "gray95"),
        border = "black",
        legend.text = rownames(observed),
        args.legend = list(x = "topright", inset = c(0, -0.06), bg = "white", cex=1.3)
)
text(0.7, 5, paste0(as.character(round(observed[1,1]/n*100, digits=0)), "%"), font=1, col="black", cex=1.5)
text(1.9, 5, paste0(as.character(round(observed[1,2]/n*100, digits=0)), "%"), font=1, col="black", cex=1.5)
text(3.1, 5, paste0(as.character(round(observed[1,3]/n*100, digits=0)), "%"), font=1, col="black", cex=1.5)
dev.off()

png("primary-payer.png", bg="transparent", width=1024, height=768)
#pdf("classes-observed.png", bg="transparent", width=26, height=8)
par(
  #mar = c(3, 3, 3, 3), # subplot margins (bottom, left, top, right)
  #omi = c(0.2, 0.5, 0.2, 0.2),  # outer margins in inches (bottom, left, top, right)
  #mfrow = c(3, 1)
  #pin = (width, height)
  #mfcol # draw in columns
  # increase font size
  cex=1.5,
  #cex.main=1.5,
  cex.lab=1.3,
  cex.axis=1.3
)
boxplot(ux_debt_survey[,c(2, 4, 6)],
        names = c("Code-centric", "Architecture-centric", "Process-centric"),
        main = "",
        xlab = "",
        col = "gray80",
        ylab = "Developers          \u2192          Users")
dev.off()

